Topological reflection matrix

While periodically-driven phases offer a unique insight into non-equilibrium topology that is richer than its static counterpart, their experimental realization is often hindered by ubiquitous decoherence effects. Recently, we have proposed a decoherence-free approach of realizing these Floquet phases. The central insight is that the reflection matrix, being unitary for a bulk insulator, plays the role of a Floquet time-evolution operator. We have shown that reflection processes off the boundaries of systems supporting higher-order topological phases (HOTPs) simulate non-trivial Floquet phases. So far, this method was shown to work for one-dimensional Floquet topological phases protected by local symmetries. Here, we extend the range of applicability by studying reflection off three-dimensional HOTPs with corner and hinge modes. We show that the reflection processes can simulate both first-order and second-order Floquet phases, protected by a combination of local and spatial symmetries. For every phase, we discuss appropriate topological invariants calculated with the nested scattering matrix method.

==> anc/rmatrix.py <==
# Copyright (c) 2021, S. Franca, F. Hassler and, I. C. Fulga. All
# rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are
# met:
#
#     1) Redistributions of source code must retain the above copyright
#     notice, this list of conditions and the following disclaimer.
#
#     2) Redistributions in binary form must reproduce the above
#     copyright notice, this list of conditions and the following
#     disclaimer in the documentation and/or other materials provided
#     with the distribution.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
# "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
# LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR
# A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
# HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
# SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT
# LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
# DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
# THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
# (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
# OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

"""
------------------------------
Topological reflection matrix
------------------------------

In this module we reproduce some of the results presented in the paper:

S. Franca, F. Hassler, and I. C. Fulga
"Topological reflection matrix"
arXiv:********.

For more information on Kwant:

http://kwant-project.org/

C.W. Groth, M. Wimmer, A.R. Akhmerov and X. Waintal
"Kwant: a software package for quantum transport"
arXiv:1309.2916.

For examples of usage, see the main() function, which reproduces
some of our numerical results. This script can be imported in a
python interface or simply run as:

python3 rmatrix.py

"""

from __future__ import division # make 1/2 == 0.5 instead of 0
import kwant
import numpy as np
import pylab as py
import scipy.linalg as la
from mpl_toolkits.mplot3d import Axes3D

py.ion()
s0 = np.array([[1,0],[0,1]], complex)
sx = np.array([[0,1],[1,0]], complex)
sy = np.array([[0,-1j],[1j,0]])
sz = np.array([[1,0],[0,-1]], complex)
kr = np.kron

lat = kwant.lattice.cubic()
mom = np.linspace(-np.pi, np.pi, 51)

class SimpleNamespace(object):
    """A simple container for parameters."""
    def __init__(self, **kwargs):
        self.__dict__.update(kwargs) 
p = dict(           tx_in = 0.1, tx_out = 1, 
                    ty_in = 0.1, ty_out = 1,
                    tz_in = 0.1, tz_out = 1, 
                  
                    tlead = 1, f = 10, d= 10,
                    L = 10, W = 10, H = 10,
                    HOTI = True, WTI = False , TCI = False, 
                    
                    norb = 1 , nrows = 1, 
                    
                    pbcx = 0, 
                    pbcy = 0, 
                    pbcz = 0, 
                    flux = np.pi)
                    
''' p contains the parameters of the model presented in the paper:

    tx_in and tx_out : floats
        Hoppings in the x direction.
    ty_in and ty_out : floats
        Hoppings in the y direction.
    tz_in and tz_out : floats
        Hoppings in the z direction.
    tlead : float
        Hopping strength in the lead.
    f: float
        Determines how much times is the perpendicular coupling in the 
        leads weaker than the leads coupling: tperp = tlead/f
    d: integer
        Length of the segment of the lead with perpendicular hoppings. 
    L, W and H: integers
        Number of sites in the x, y and z directions.
    HOTI/WTI/TCI: boolean
        Determines which system is realized: HOTI, WTI or TCI.
    norb: integer
        The number of orbitals per site. Here it is always 1.
    nrows: integer
        Determines the number of columns of sites to which the lead is
        attached. nrows=1 means only sites closest to the HOTI boundary are
        connected to the lead. nrows=2 means the full unit cell contacts the
        lead.
    pbcy : float
        Multiplicative factor of the hopping across the periodic boundary. Use
        pbcy=1 for periodic boundary conditions and pbcy=0 for open boundary
        conditions.
    flux = float, 
        Introduces a pi flux in the hoppings.

'''
                   
### SYSTEM BUILDER FUNCTIONS ###


def onsite(site):
    ''' Onsite function. '''
    return 0.


def hop_in(site0, site1, tx_in, ty_in, tz_in, flux):
    ''' Intracell hopping function. '''
    x1, y1 , z1 = site0.pos
    x2, y2 , z2 = site1.pos  
    if y1==y2 and z1==z2:
       t1 = - tx_in * np.exp(-1j * flux * (x1 - x2) * ((y1 + y2)//2) )       
       if z1%2 !=0:
          t1 =  tx_in * np.exp(-1j * flux * (x1 - x2) * ((y1 + y2)//2) ) 
    elif x1==x2 and y1==y2: 
       t1 = - tz_in * np.exp(-1j * flux * (z1 - z2) * ((y1 + y2)//2) )
    else: t1 = ty_in  
    return  t1    
   
 
def hop_out(site0, site1, tx_out, ty_out, tz_out, flux):
    ''' Intercell hopping function. '''
    x1, y1 , z1 = site0.pos
    x2, y2 , z2 = site1.pos   
    if y1==y2 and z1==z2:
       t1 = - tx_out * np.exp(-1j * flux * (x1 - x2) * ((y1 + y2)//2) )
       if z1%2 !=0:
           t1 = tx_out * np.exp(-1j * flux * (x1 - x2) * ((y1 + y2)//2) ) 
    elif x1==x2 and y1==y2: 
       t1 = - tz_out * np.exp(-1j * flux * (z1 - z2) * ((y1 + y2)//2) )
    else: t1 = ty_out
    return  t1

    
def hop_ribbon(site0, site1, ty_in, tz_in, ty_out, tz_out, flux, pbcy, pbcz):
    ''' Hopping term in the ribbon geometry. '''
    x1, y1 , z1 = site0.pos
    x2, y2 , z2 = site1.pos  
    if x1==x2 and y1==y2:  
       t1 = - tz_in * np.exp(-1j * flux * (z1 - z2) * ((y1 + y2)//2) )
       t2 =  tz_out * np.exp(-1j * flux * (z1 - z2) * ((y1 + y2)//2) )
       return t1 - t2 * pbcz
    else: 
       return - ty_in - ty_out * pbcy            
   
def hop_perp(site0, site1, tlead, f, flux):
    ''' Intracell hopping function. '''
    x1, y1 , z1 = site0.pos
    x2, y2 , z2 = site1.pos  
    if y1==y2 and z1==z2:
       t1 = - tlead * np.exp(-1j * flux * (x1 - x2) * ((y1 + y2)//2) )       
       if z1%2 !=0:
          t1 =  tlead * np.exp(-1j * flux * (x1 - x2) * ((y1 + y2)//2) ) 
    elif x1==x2 and y1==y2: 
       t1 = - tlead * np.exp(-1j * flux * (z1 - z2) * ((y1 + y2)//2) )
    else: t1 = tlead  
    return  t1/f    
    

def hop_TCI(site0, site1, tz_in, pbcz):
    ''' Hopping function for a TCI phase. '''
    t1 = tz_in * (1 + p['pbcz']) 
    return t1 
     

def system(HOTI, WTI, TCI, L, W, H, d, leads):
    ''' Construct the system with the possibility to attach leads as 
        in the two-lead transport geometry.
    
    Parameters
    ----------
    HOTI/WTI/TCI: boolean
        Determines which system (HOTI, WTI or TCI) is constructed.
    L, W, H : integers
        Number of sites in the x, y and z directions, respectively.
    leads: boolean, 
        Determines whether the leads are attached to a system. 
    
    Returns
    -------
    sys : kwant.builder.FiniteSystem
        Finalized system corresponding to the one of three models 
        with/without two leads attached.
    '''
    sys = kwant.Builder()    
    if leads is True:
        sys[(lat(x, y, z) for y in range(W) for z in range(H) for x in range(d+1))] = 0
        for x in range(d+1):
            for y in range(W):
                for z in range(H):
                    if x>0:
                        sys[lat(x, y, z), lat(x-1, y, z)] = p['tlead']
                    if y>0:
                        sys[lat(x, y, z), lat(x, y-1, z)] = hop_perp
                    if z>0: 
                        sys[lat(x, y, z), lat(x, y, z-1)] = hop_perp
    else: d = 0
                    
    if HOTI is True:    
        sys[(lat(x, y, z) for y in range(W) for z in range(H) 
        for x in range(d,d+L))] = onsite                
        for x in range(d,d+L):
            for y in range(W):
                for z in range(H):
                    if x % 2 == 0:
                        sys[lat(x + 1, y, z), lat(x, y, z)] = hop_in
                    elif x < d + L - 1:
                        sys[lat(x + 1, y, z), lat(x, y, z)] = hop_out
                    if y % 2 == 0:
                        sys[lat(x, y + 1, z), lat(x, y, z)] = hop_in
                    elif y < W - 1:
                        sys[lat(x, y + 1, z), lat(x, y, z)] = hop_out
                    if z % 2 == 0:
                        sys[lat(x, y, z + 1), lat(x, y, z)] = hop_in
                    elif z < H - 1:
                        sys[lat(x, y, z + 1), lat(x, y, z)] = hop_out
                    
                    if W == 2 and H==2:
                        sys[kwant.builder.HoppingKind((0, 1, 0), lat, lat)] = hop_ribbon    
                        sys[kwant.builder.HoppingKind((0, 0, 1), lat, lat)] = hop_ribbon
    
    if WTI is True:    
        for x in range(d,d+L):
            for y in range(W):
                for z in range(H):
                        sys[lat(x, y, z)] =  p['pbcz']    
        for x in range(d,d+L):
            for y in range(W):
                for z in range(H):
                    if x % 2 == 0:
                        sys[lat(x + 1, y, z), lat(x, y, z)] = hop_in
                    elif x < d + L - 1:
                        sys[lat(x + 1, y, z), lat(x, y, z)] = hop_out
                    if y % 2 == 0:
                        sys[lat(x, y + 1, z), lat(x, y, z)] = hop_in
                    elif y < W - 1:
                        sys[lat(x, y + 1, z), lat(x, y, z)] = hop_out        
    
    
    if TCI is True:
        sys[(lat(x, y, z) for z in range(H) for y in range(W) 
        for x in range(d,d+L))] = onsite                        
        sys[kwant.builder.HoppingKind((0,0,1), lat, lat)] = hop_TCI    
        for x in range(d,d+L):
            for y in range(W):
                for z in range(H):
                    if x % 2 == 0:
                        sys[lat(x + 1, y, z), lat(x, y, z)] = hop_in
                    elif x < d + L - 1:
                        sys[lat(x + 1, y, z), lat(x, y, z)] = hop_out
                    if y % 2 == 0:
                        sys[lat(x, y + 1, z), lat(x, y, z)] = hop_in
                    elif y < W - 1:
                        sys[lat(x, y + 1, z), lat(x, y, z)] = hop_out                            
    
    if leads is True:                        
        modes_func_left = make_modes_func(p['tlead'] , p['norb'], W * H * p['nrows'])
        modes_func_right = make_modes_func(p['tlead'] , p['norb'], W * H * p['nrows'])         
        sites_left = [lat(x, y, z) for y in range(W)
            for z in range(H) for x in range(p['nrows'])]
        sites_right = [lat(x, y, z) for y in range(W)
            for z in range(H) for x in range(d+L - p['nrows'], d+L, 1)]
        lead_left = kwant.builder.ModesLead(modes_func_left, sites_left,'a' )
        lead_right = kwant.builder.ModesLead(modes_func_right, sites_right,'a')       
        sys.leads.append(lead_left)
        sys.leads.append(lead_right)      
    return sys.finalized()
    
        
##### UTILITY FUNCTIONS ######    

def pos_H_conv(fsys, params, coord):
    ''' Calculate the position operator in the 'coord' direction of the
        Hamiltonian of fsys.
    '''
    H, ton, fon = fsys.hamiltonian_submatrix(return_norb=True, params = p) 
    x = np.zeros(H.shape[0])
    ind = 0
    for i in range(len(fsys.sites)):
        for j in range(ind, ind + ton[i]):
            x[j] = fsys.sites[i].pos[coord]
        ind += ton[i]
    return x
    
        
def make_modes_func(t, N_orb, W):
    ''' Define and return propagating lead modes.
    
    Parameters
    ----------
    t : float
        Hopping strength of the lead Hamiltonian.
    N_orb : integer
        Number of orbitals in a lead unit cell.
    W : integer
        Size of the lead.
    
    Returns
    -------
    modes_func : function
        This function returns the propagating modes of the lead.
    '''
    momenta = np.array([ np.sign(t) * np.pi / 2] * N_orb * W +
                       [-np.sign(t) * np.pi / 2] * N_orb * W)
    velocities = np.array([- 2 * np.abs(t)] * N_orb * W +
                          [  2 * np.abs(t)] * N_orb * W)                    
    wave_functions = np.array(np.bmat(
        [[ 1/np.sqrt(np.abs(2 * t)) * np.eye(N_orb * W),
           1/np.sqrt(np.abs(2 * t)) * np.eye(N_orb * W)]]))
    prop_modes = kwant.physics.PropagatingModes(wave_functions,
                                                velocities, momenta)
    nmodes = N_orb * W
    vecs = wave_functions
    vecslmbdainv = t * np.dot(vecs,
        np.diag([-1j * np.sign(t)] * N_orb * W +
                [ 1j * np.sign(t)] * N_orb * W))
    stab_modes = kwant.physics.StabilizedModes(vecs, vecslmbdainv, nmodes)
    def modes_func(energy, args=[]):
        return (prop_modes, stab_modes)
    return modes_func
        

def b_cut(ind, evals):
    ''' Fix the problem with plotting some of the reflection matrix spectra 
    in the ribbon geometry.
    
    Parameters
    ----------
    ind: integer
        the index that corresponds to one momentum ky. 
    evals : array-like object
        the eigenvalues of r at the momentum ky.
    
    Returns
    -------
    Evals_extend: array-like object
        the eigenvalues of the reflection matrix and additional pi/-pi values
    '''
    Evals_extend = []
    if (ind == 0):
        Evals_extend.append(-np.pi)
        Evals_extend.append(-np.pi)
        for l in range(1, len(evals) - 1):
            Evals_extend.append(evals[l])        
    elif (ind == len(mom)-1):
        Evals_extend.append(np.pi)
        Evals_extend.append(np.pi)
        for l in range(1, len(evals) - 1):
            Evals_extend.append(evals[l])    
    else:
        for l in range(len(evals)):
            Evals_extend.append(evals[l])                 
    if ind < len(mom)//2:
        Evals_extend.append(np.pi+0.001)
        Evals_extend.append(np.pi+0.001)
    if ind == len(mom) //2:
        Evals_extend.append(-np.pi-0.001)
        Evals_extend.append(np.pi+0.001)    
    if ind >  len(mom)//2:
        Evals_extend.append(-np.pi-0.001)
        Evals_extend.append(-np.pi-0.001)
    Evals_extend = np.sort(Evals_extend)
    return Evals_extend
    
    
def nested_scat_matrix(eps = np.pi, nrows_proj1 =2, winding_check =False):  
    ''' Calculate the topological invariant - the nested scattering 
    matrix index. 
    
    Parameters
    ----------
    eps1, eps2 : float, 
        the first and the second projection quasienergy. 
    nrows_proj1, nrows_proj2: integer, 
        Determines the thickness of absorbing terminals during a first 
        and a second projection.
    winding_check: boolean, 
        Relevant for TCI/WTI phases. If True, returns the nested reflection 
        matrix that can be then be used to calculate the invariant.  
    OneD_matrix : boolean
        Relevant for HOTI systems. If True, calculates the reflection matrix
        for a 1D absorbing terminal, as well as the invariant for the 1D system
    Corner_rmatrix: boolean
        Relevant for HOTI systems. If True, calculates the reflection matrix
        for absorbing terminals located only at the corners of a 2D system. 
        It also calculates the corner invariant.
    
    Returns
    -------
    r: a two-dimensional array
    The nested reflection matrix if winding_check/ OneD_matrix is True. 
    '''
    R_org =  refl_matrix()                                                                 
    T1_1 = range(nrows_proj1 * p['nrows'] * p['H'])
    T2_1 = range(p['nrows'] * p['H'] * (p['W'] -nrows_proj1),
                                p['nrows'] * p['W'] * (p['H']))
    P = np.zeros((len(T1_1) + len(T2_1) , R_org.shape[0]))
    for i in range(P.shape[0] // 2):
        P[i , T1_1[i]] = 1
        P[i + P.shape[0] // 2 , T2_1[i]] = 1    
    one = np.eye(R_org.shape[0])
    onePTP = one - P.T @ P
    inv = la.lu_factor(one - np.exp(1j*eps) * R_org @ onePTP)
    inv = np.exp(1j*eps) * la.lu_solve(inv, R_org @ P.T)
    nested_r =  (P @ inv)[:len(T1_1), :len(T1_1)]
    
    if winding_check is True:
        return nested_r

    '''Direct projection to corner terminals'''
    T_corner1 = (list(range(0, 2 * p['nrows'])) + 
     list(range(p['nrows'] * p['H'], p['nrows'] * (p['H'] + 2))) )       
    T_corner2 = (list(range(p['nrows'] * (p['H'] - 2) , p['nrows'] * (p['H'])))
        + list(range(p['nrows'] * (2*p['H'] - 2), p['nrows'] * (2*p['H']))) )  
    T_corner3 = (list(range(p['nrows'] * (p['W']-2)*p['H'] , 
                        p['nrows'] * (p['W']-2)*p['H']+2*p['nrows']))
              + list(range(p['nrows'] * (p['W']-1)*p['H'] , 
                          p['nrows'] * (p['W']-1)*p['H']+2*p['nrows'])))  
    T_corner4 = (list(range(p['nrows'] * (p['W']-1)*p['H']-2*p['nrows'], 
                        p['nrows'] * (p['W']-1)*p['H']))
              + list(range(p['nrows'] * p['W']*p['H']-2*p['nrows'], 
                                    p['nrows'] * p['W']*p['H'])))                            
    P = np.zeros((4*len(T_corner1), R_org.shape[0]))    
    for i in range(len(T_corner1)):
        P[i , T_corner1[i]] = 1
        P[i + len(T_corner1) , T_corner2[i]] = 1    
        P[i + 2*len(T_corner1) , T_corner3[i]] = 1    
        P[i + 3*len(T_corner1) , T_corner4[i]] = 1    
    one = np.eye(R_org.shape[0])
    onePTP = one - P.T @ P
    inv = la.lu_factor(one - np.exp(1j*eps) * R_org @ onePTP)
    inv = la.lu_solve(inv, R_org @ P.T)
    nested_nested_r =  (P @ inv)[:len(T_corner1), :len(T_corner1)]
    Inv = np.linalg.det(nested_nested_r)
    print('Topological invariant using the corner terminals',
          ' at eigenphase= ',str(eps),  ' reads ', Inv)              
    
                
def refl_matrix():
    ''' Calculate the reflection matrix.
    
    Returns
    -------
    r: 2D array
    The reflection matrix at zero energy.
    '''    
    syst = system(p['HOTI'], p['WTI'], p['TCI'], p['L'], p['W'], p['H'], 
                                                      p['d'], leads = True)    
    smatrix = kwant.smatrix(syst, 0, params = p)
    r = smatrix.submatrix(0 , 0)
    return r


def analytical_r(ky, kz):
    ''' Calculate the analytical reflection matrix in the C4 symmetric limit  
        (ty_in = tz_in and ty_out = tz_out).
    
    Parameters
    ----------
    ky, kz : float
        the momenta at which the reflection matrix is calculated. 
    
    Returns
    ------- 
    r: 2D array
        The analytical reflection matrix. 
    '''
    def c(aux):
        return np.conjugate(aux)  
    def chi():
        return -(p['tx_in']**2 + p['ty_in']**2 + p['tz_in']**2 + 
                 p['ty_out']**2 + p['tz_out']**2 + 
        2*p['ty_in'] * p['ty_out'] * np.cos(ky) + 
        2*p['tz_in'] * p['tz_out'] * np.cos(kz))/(p['tx_in'] *p['tx_out'])   
    def l2():
        aux = chi()/2-p['tx_out']/(2*p['tx_in'])
        return (aux-np.sqrt(aux**2-1))      
    def num():
        return p['tx_out']*(p['tx_in'] * l2() + p['tx_out'])       
    def A():
        return (p['ty_in'] + p['ty_out'] * np.exp(-1j*ky))          
    def B():
        return (p['ty_in'] + p['ty_out'] * np.exp(-1j*kz))       
    G = np.asmatrix([[0, 0, A()/num(), -c(B())/num()],
                        [0, 0, B()/num(), c(A())/num()],
                        [c(A())/num(), c(B())/num(), 0, 0],
                        [-B()/num(), A()/num(), 0, 0]])   
    I = np.identity(4)   
    r = (I - 1j * G) @ np.linalg.inv(I + 1j * G)
    return r    


def hinge_top_inv(eps, mom = np.pi):
    ''' Calculate the topological invariant for WTI and TCI phases. 
    
    Parameters
    ----------
    eps : float,
        the eigenphase at which the invariant is calculated 
    mom : float, 
        the momentum at which the invariant is calculated.  
    '''        
    p['pbcz'] = p['tz_in'] * np.sin(mom) if p['WTI'] is True else np.exp(1j * mom)
    splitting = False if p['WTI'] is True else True
            
    r = nested_scat_matrix(eps = eps, nrows_proj1 = 2, winding_check = True)    
    if splitting is False: 
        top_inv = np.linalg.det(r)
        print('Top. invariant of the unitary WTI system at eigenphase=', 
                        eps,' and momentum= ', mom, ' reads ', top_inv)                               
    else:
        mz = np.asmatrix( [[np.exp(1j*mom/2), 0], [0, np.exp(-1j*mom/2)]])
        m, n = np.shape(r)
        print('Determinant of rprime', np.linalg.det(r))
        if p['nrows'] == 1:
            mirror = np.kron(s0, mz)
            if np.linalg.norm(mirror @ r @ np.conjugate(mirror.T) - r) > 1e-10:
               print('The mirror symmetry restraint is broken by', 
                    np.linalg.norm(mirror @ r @ np.conjugate(mirror.T) - r))              
            mirrorPH = np.kron(sz, mz)
            P = np.asmatrix( [[0,0,0,1], [1,0,0,0],[0,1,0,0],[0,0,1,0]])
            if np.linalg.norm(mirrorPH @ r @ np.conjugate(mirrorPH.T) - 
                              np.conjugate(r.T)) > 1e-10: 
               print('The combination of mirror and PH symmetry restraint is broken by', 
            np.linalg.norm(mirrorPH @ r @ np.conjugate(mirrorPH.T) - np.conjugate(r.T)))
            r_rot = P@ r @ (P.T) 
        else: 
            mirror = np.kron(s0, np.kron(mz, s0))
            if np.linalg.norm(mirror @ r @ np.conjugate(mirror.T) - r) > 1e-10:
                print('The mirror symmetry restraint is broken by', 
                    np.linalg.norm(mirror @ r @ np.conjugate(mirror.T) - r))
            mirrorPH = np.kron(np.kron(sz, mz),sz)
            P = np.asmatrix( [[1,0,0,0,0,0,0,0], [0,1,0,0,0,0,0,0],
                [0,0,0,0,1,0,0,0],[0,0,0,0,0,1,0,0],[0,0,1,0,0,0,0,0],
                [0,0,0,1,0,0,0,0],[0,0,0,0,0,0,1,0],[0,0,0,0,0,0,0,1]])
            if np.linalg.norm(mirrorPH @ r @ np.conjugate(mirrorPH.T) - 
                              np.conjugate(r.T)) > 1e-10: 
                print('The combination of mirror and PH symmetry restraint is broken by', 
            np.linalg.norm(mirrorPH @ r @ np.conjugate(mirrorPH.T) - np.conjugate(r.T)))
            r_rot = P@ r @np.linalg.inv(P)                   
        r11, r12 = r_rot[0:m//2,0:n//2], r_rot[m//2:m, n//2:n]            
        print('Determinants of r^+ and r^- at eigenphase=', eps, 
              ' and momentum ', mom, 'read ', 
                    np.linalg.det(r11), np.linalg.det(r12))


##### FUNCTIONS USED FOR PLOTTING DATA#####

def plot_phi(rmatrix, tol=5e-3):
    ''' Plot the eigenphase spectrum of a unitary reflection matrix and the
    probability distribution of its topological modes (if any).
    
    Parameters
    ----------
    rmatrix : 2D array
        Unitary reflection matrix.
    tol : float
        Tolerance used to determine whether a mode is at eigenphase 0 or pi.
    TwoD/OneD: boolean
        If True, plots the eigenphases of the reflection matrix describing 
        a 2D/1D system. 
    '''   
    z, V = np.linalg.eig(rmatrix)
    py.figure()
    py.scatter(range(len(z)), np.sort(np.angle(z)), color = 'black')
    py.title('The eigenphase spectrum of a finite system described by r')
    py.show()

    z_modes = np.where(np.abs(z - 1) <= tol)[0]
    p_modes = np.where(np.abs(z + 1) <= tol)[0]    
    modes, = np.where(abs(np.imag(z)) <= tol)     
    for k in modes:
        for l in modes:
            if (k!= l and abs(np.conjugate(V[:, k]) @ 
                                V[:,l]) > 1e-7):
                matrix = np.column_stack((V[:,k], V[:,l]))
                q, r = np.linalg.qr(matrix)
                V[:, k], V[:, l] = q[:,0], q[:,1]
    div = p['nrows']
    if len(modes) > 0:
        
        fig = py.figure()
        py.title('The sum of probability distributions for all midgap modes')
        ax = py.axes(projection='3d')
        xvec, yvec = np.meshgrid(np.array(range(p['H'])), np.array(range(p['W'])))
        
        if len(p_modes) > 0:
            ppsi = np.sum([np.abs(V[:, myz])**2 for myz in p_modes], axis=0)
            PD_Pi = np.zeros((p['H'] , p['W']))
            for i in range(0, p['H']):
                for j in range(0 , div * p['W'] , div):
                    PD_Pi[i,j // div] = sum(abs(ppsi[ i * 
                    (p['nrows'] * p['W']) + j + k])   for k in range(div))
            if len(z_modes)>0:                           
                ax.plot_wireframe(xvec, yvec, PD_Pi.T, ls = ':', linewidth=3, color='r')
            else:
                ax.plot_wireframe(xvec, yvec, PD_Pi.T, linewidth=3, color='r')
                
        if len(z_modes) > 0:
            zpsi = np.sum([np.abs(V[:, myz])**2 for myz in z_modes], axis=0)
            PD_0 = np.zeros((p['H'] , p['W']))
            for i in range(0, p['H']):
                for j in range(0 , div * p['W'] , div):
                    PD_0[i,j // div] = sum(abs(zpsi[ i * 
                    (p['nrows'] * p['W']) + j + k])   for k in range(div))                                       
            ax.plot_wireframe(xvec, yvec, PD_0.T, linewidth=3, 
                                        color=(20/255,140/255,180/255)) 
        py.show(fig)
            
            
def plot_intensity_3D_manyvecs(r = 20, s=20, ax=None, sizetrunc = 0.0):
    ''' Plot the probability distribution of midgap eigenstates of 3D system.     
    
    Parameters
    ----------
    r: integer
        Determines the range of eigenvalues [n/2-range, n/2 +range)
        which probability distribution is plotted. Here, n denotes the
        total number of eigenvalues. In this way, the eigenvalues around
        zero energy are considered. 
    s: integer 
        Determines the size of the points that represent sites on the plot.  
    sizetrunc: float    
        Determines the value of the probability distribution bellow which 
        it is not shown on the plot. 
    '''
    sys = system(p['HOTI'], p['WTI'], p['TCI'], p['L'], p['W'], p['H'], 
                                                      p['d'], leads = False) 
    h = sys.hamiltonian_submatrix(params=p)
    evals, fullvecs = np.linalg.eigh(h)        
    vecrange = range(len(evals)//2 -400, len(evals)//2 + 400)
    vecrange_C = range(len(evals)//2 -r, len(evals)//2 + r)
                
    fig = py.figure()
    py.title('Probability distribution of gapless energy states of a Hamiltonian')
    ax = fig.add_subplot(111, projection='3d', label= '3D_probdist')
    x = pos_H_conv(sys, p, 0)
    y = pos_H_conv(sys, p, 1)
    try:
        z = pos_H_conv(sys, p, 2)
    except:
        z = 0*x

    # compute number of orbitals
    norb = p['norb']
    ind = 0
    stopper = False
    currx = x[ind]
    curry = y[ind]
    currz = z[ind]
    while stopper is False:
        if x[ind+1]==currx and y[ind+1]==curry and z[ind+1]==currz:
            ind += 1
            norb +=1
            currx = x[ind]
            curry = y[ind]
            currz = z[ind]
        else:
            stopper = True
    xplist = x[::norb]
    yplist = y[::norb]
    zplist = z[::norb]
 
    evec = np.zeros(fullvecs.shape[0], dtype=float)
    evec_C = np.zeros(fullvecs.shape[0], dtype=float)
    for ind in vecrange:
        evec += np.abs(fullvecs[:, ind])**2
    for ind in vecrange_C:    
        evec_C += np.abs(fullvecs[:, ind])**2
    evec = evec / len(vecrange)
    evec_C = evec_C / len(vecrange_C)
   
    # sum elements in groups of norb
    evec = np.add.reduceat(evec, range(0, len(evec), norb))
    evec_C = np.add.reduceat(evec_C, range(0, len(evec_C), norb))
    evec = evec / np.max(evec)
    evec_C = evec_C / np.max(evec_C)
    sizes = np.copy(evec_C)
    sizes[np.where(sizes > sizetrunc)] = 1
    sizes[np.where(sizes <= sizetrunc)] = 0
    if np.max(zplist) == 0:
        allcols = evec / np.max(evec)
        allcols_C = evec_C / np.max(evec_C)
    else:
        allcols = zplist / np.max(zplist)
        allcols_C = zplist / np.max(zplist)

    allcols = evec / np.max(evec)
    allcols_C = evec_C / np.max(evec_C)
    xplist = xplist[np.where(sizes > 0.5)[0]]
    yplist = yplist[np.where(sizes > 0.5)[0]]
    zplist = zplist[np.where(sizes > 0.5)[0]]
    allcols = allcols[np.where(sizes > 0.9)[0]]
    allcols_C = allcols_C[np.where(sizes > 0.5)[0]]
    sizes = sizes[np.where(sizes > 0.9)[0]] 
        # draw lines on the edges of the cube
    xmin = np.min(x); xmax = np.max(x); ymin = np.min(y); ymax = np.max(y)
    zmin = np.min(z); zmax = np.max(z)   
    ax.grid(False); ax.set_xticks([]); ax.set_yticks([]); ax.set_zticks([])
    py.axis('off')   
    ax.plot([xmin, xmax], [ymin, ymin], [zmin, zmin], c='gray')
    ax.plot([xmin, xmax], [ymax, ymax], [zmin, zmin], c='gray')
    ax.plot([xmin, xmax], [ymin, ymin], [zmax, zmax], c='gray')
    ax.plot([xmin, xmax], [ymax, ymax], [zmax, zmax], c='gray')
    ax.plot([xmin, xmin], [ymin, ymax], [zmin, zmin], c='gray')
    ax.plot([xmax, xmax], [ymin, ymax], [zmin, zmin], c='gray')
    ax.plot([xmin, xmin], [ymin, ymax], [zmax, zmax], c='gray')
    ax.plot([xmax, xmax], [ymin, ymax], [zmax, zmax], c='gray')    
    ax.plot([xmin, xmin], [ymin, ymin], [zmin, zmax], c='gray')
    ax.plot([xmax, xmax], [ymin, ymin], [zmin, zmax], c='gray')
    ax.plot([xmin, xmin], [ymax, ymax], [zmin, zmax], c='gray')
    ax.plot([xmax, xmax], [ymax, ymax], [zmin, zmax], c='gray')

    allcols = np.copy(evec) / np.max(evec) # allcols is the vector of probabilities
    newcols = []
    newcols_C = []
    for ind in allcols:
        newcols.append([220/255, 220/255, 220/255, ind])
    for ind in allcols_C:    
        newcols_C.append([235/255, 0/255, 0/255, ind])
    ax.scatter(xplist, yplist, 
                       zplist, c=newcols,
                       s=s*allcols, zorder=150, linewidth=0)
    ax.scatter(xplist, yplist, 
                       zplist, c=newcols_C,
                        s=100*allcols, zorder=10, linewidth=0)  
    py.show(fig)                  



def spectrum_finite():          
    ''' Plot the spectrum of the finite system described by the 
    Hamiltonian matrix. 
    '''        
    sys = system(p['HOTI'], p['WTI'], p['TCI'], p['L'], p['W'], p['H'], 
                                                      p['d'], leads = False) 
    h = sys.hamiltonian_submatrix(params = p)
    evals, evecs = np.linalg.eigh(h)
    py.figure()
    py.title('Energies of a finite system')
    py.scatter(range(len(evals)),evals,color='black')
    py.show()


def spectrum_ribbon(ham = False, rmat = True):
    ''' Plot the spectrum of the system in the ribbon geometry. 
   
    Parameters
    ----------
    ham: boolean
        If True, plots the spectrum of the Hamiltonian system.
    rmat: boolean, 
        If True, plots the spectrum of the system described by the reflection
        matrix. 
    '''           
    spectra = []
    momenta = []
    for ind, k in enumerate(mom):
        p['pbcz'] = np.exp(1j * k) if p['TCI'] is True else p['tz_in'] * np.sin(k)
        if ham is True:
            sys = system(p['HOTI'], p['WTI'], p['TCI'], p['L'], p['W'], p['H'], 
                                                      p['d'], leads = False)            
            h = sys.hamiltonian_submatrix(params = p)
            evals, evecs = np.linalg.eigh(h)           
        if rmat is True: 
            branch_cut = True if (p['tx_in'] < p['tx_out'] and p['WTI'] is True) else False
            r = refl_matrix()            
            evals = np.sort(np.angle(np.linalg.eig(r)[0]))            
            if branch_cut is True:       
                evals = b_cut(ind, evals)             
        spectra.append(evals)
        momenta.append([k] * len(evals))   
    py.figure()
    py.title('Energies of a system in ribbon geometry (OBCs in the x direction)')
    py.plot(momenta, spectra,color='black')
    py.xlim([-np.pi - 0.05, np.pi + 0.05])
    py.ylim([-np.max(spectra), np.max(spectra)])
    py.show()

    if ham is True:
        Nmodes = 2 if p['WTI'] else 4
        Zero_modes = np.array(range(len(evals)//2-Nmodes,
                            len(evals)//2+Nmodes,1))
        PD = np.sum([np.abs(evecs[:, states])**2 for states in
                                    Zero_modes], axis=0)
        PD_0 = np.zeros((p['L'] , p['W']))
        for i in range(0, p['L']):
            for j in range(0 , p['H'] * p['W'], p['H']):
                PD_0[i,j//p['H']] = sum(abs(PD[ i * 
                (p['H'] * p['W']) + j + k]) for k in 
                        range(p['H']) )                               
        
        fig = py.figure()
        py.title('The sum of probability distributions for all gapless modes')
        ax = py.axes(projection='3d')
        xvec, yvec = np.meshgrid(np.array(range(p['L'])), np.array(range(p['W'])))
        ax.plot_wireframe(xvec, yvec, PD_0.T, linewidth=3, color='r')
        py.show(fig)
               

def make_bands_from_refl():
    ''' Plot and compare the reflection matrix spectrum in the ribbon geometry. 
    The reflection matrix is calculated using Kwant and analytics. 
    '''
    spectra = np.zeros((len(mom), len(mom), p['nrows']*p['W']*p['H'] ))
    spectra_an = np.zeros((len(mom), len(mom), p['nrows']*p['W']*p['H'] ))
    for indy, ky in enumerate(mom):
        for indz, kz in enumerate(mom):
            p['pbcy'] = np.exp(-1j * ky)
            p['pbcz'] = np.exp(-1j * kz)
            R = refl_matrix()               
            R_an = analytical_r(ky = ky, kz = kz)
            
            evals, evecs = np.linalg.eig(R)
            evals_an, evecs_an = np.linalg.eig(R_an)           
            aux = np.sort(np.angle(evals))
            aux_an = np.sort(np.angle(evals_an))          
            if np.count_nonzero(aux == np.pi) == 2: 
                aux[len(aux) - 1] = -np.pi
                aux = np.sort(aux)
            if np.count_nonzero(aux == - np.pi) == 2: 
                aux[0] = np.pi
                aux = np.sort(aux)                  
            if np.count_nonzero(aux_an == np.pi) == 2: 
                aux[len(aux_an) - 1] = -np.pi
                aux_an = np.sort(aux_an)
            if np.count_nonzero(aux_an == - np.pi) == 2: 
                aux_an[0] = np.pi
                aux_an = np.sort(aux_an)
            spectra[indy, indz, :] = aux
            spectra_an[indy, indz, :] = aux_an
    fig = py.figure()
    py.title('Reflection matrix spectrum in the momentum space')
    ax = py.axes(projection='3d', label ='rbands')
    xvec, yvec = np.meshgrid(np.array(range(len(mom))), np.array(range(len(mom))))
    for i in range(p['nrows']*p['W']*p['H']):
        ax.plot_wireframe(xvec, yvec, spectra[:,:,i].T, linewidth=3, color = 'r')  
        ax.plot_wireframe(xvec, yvec, spectra_an[:,:,i].T, linewidth=3, color = 'b', ls = ':')        
    ax.set_xlabel('k_y')
    ax.set_ylabel('k_z')
    ax.set_zlabel(r'$\phi$')    
    ax.set_xlim(0, len(mom))
    ax.set_ylim(0, len(mom))
    ax.set_zlim(-np.pi, np.pi)
    ax.set_xticks([0, len(mom)//2, len(mom)])
    ax.set_yticks([0, len(mom)//2, len(mom)])
    ax.set_zticks([-np.pi, 0, np.pi])    
    py.show(fig)
  
   
                                         
def main():
    ''' This function reproduces some of our numerical results.'''
    p['d'], p['HOTI'], p['WTI'], p['TCI'] = 0, True, False, False
    print('Figures 1 and 2, similar to Fig. 3a and 3b of the main text')
    spectrum_finite()
    plot_intensity_3D_manyvecs(r = 4)
    print('Figures 3 and 4, similar to Fig. 4a of the main text')
    r = refl_matrix()
    plot_phi(r, tol=5e-3)
    p['nrows']=2
    print('Figures 5 and 6, similar to Fig. 4d of the main text')
    r = refl_matrix()
    plot_phi(r, tol=5e-3)
    print('In the following, we use corner terminals to get the topological invariant ',
          'for r with spectrum shown in Figure 5d of the main text: ')
    nested_scat_matrix(eps = 0, nrows_proj1 =2, winding_check =False)
    nested_scat_matrix(eps = np.pi, nrows_proj1 =2, winding_check =False)
    
    asd = input('Press any key to continue...')
    p['tz_out'] = .1
    print('Figures 7 and 8, similar to Fig. 5a and 5b of the main text')
    spectrum_finite()
    plot_intensity_3D_manyvecs(r = 20)
    
    p['HOTI'], p['WTI'] = False, True
    p['H'], p['nrows']= 1, 1
    print('Figure 9, similar to Fig. 5c of the main text')
    print('Figure 10 gives the probability distribution of midgap modes')
    spectrum_ribbon(ham = True, rmat = False)
    print('Figure 11, similar to Fig. 5d of the main text')
    spectrum_ribbon(ham = False, rmat = True)
    print('And the related topological invariant:')
    hinge_top_inv(np.pi, mom = np.pi)
    p['WTI'], p['TCI'], p['H'] = False, True, 2
    print('Figures 12 and 13, similar to Fig. 6a and 6b of the main text')
    spectrum_ribbon(ham = True, rmat = False)
    print('Figures 14 and 15, similar to Fig. 6c and 6d of the main text')
    spectrum_ribbon(ham = False, rmat = True)
    p['tx_in']= 2.1
    spectrum_ribbon(ham = False, rmat = True)
    
    p['TCI'], p['HOTI'], p['W'] = False, True, 2
    p['ty_in'], p['tz_in'], p['tz_out'] = .999, .999, 1
    print('It takes some time to produce a Fig. 8c of the Appendix A')
    asd = input('Press any key to reproduce it...')
    make_bands_from_refl()
    
    print('Figures 17 and 18, similar to Fig. 9d of the Appendix B')
    p['HOTI'], p['WTI'], p['TCI'] = True, False, False
    p['W'], p['H'] = 10, 10
    p['f'], p['d'], p['nrows'] = 10, 10, 1
    p['tx_in'], p['ty_in'], p['tz_in'] = 0.1, 0.1, 0.1
    p['tx_out'], p['ty_out'], p['tz_out'] = 1, 1, 1
    r = refl_matrix()
    plot_phi(r, tol=5e-3)
    
if __name__ == '__main__':
    main()
                    

